The condition number of Riemannian approximation problems

We consider the local sensitivity of least-squares formulations of inverse problems. The sets of inputs and outputs of these problems are assumed to have the structures of Riemannian manifolds. The problems we consider include the approximation problem of finding the nearest point on a Riemannian embedded submanifold from a given point in the ambient space. We characterize the first-order sensitivity, i.e., condition number, of local minimizers and critical points to arbitrary perturbations of the input of the least-squares problem. This condition number involves the Weingarten map of the input manifold, which measures the amount by which the input manifold curves in its ambient space. We validate our main results through experiments with the $n$-camera triangulation problem in computer vision.

==> anc/3D/README-3D <==
                         House sequence reconstruction
                         -----------------------------

Files:
  house.###.P              3x4 camera projection matrix, one per image.
  house.p3d                3D points. ASCII x y z coordinates, one per line
  house.l3d                3D line segments. ASCII x0 y0 z0 x1 y1 z1 one per line


from https://www.robots.ox.ac.uk/~vgg/data/data-mview.html


==> anc/3D/house.000.P <==
-667.1324398703851557 15.186601706999681483 -399.12216996267011382 -64.171047371437467177 
0.26127780106302650465 -664.13069781367391897 -289.01467806003762462 -0.76296166656404640349 
-0.00013667887261007119113 0.034010281383445604975 -1.0006416157197026706 0.016977709775627819466 


==> anc/3D/house.001.P <==
-575.7095077136132204 53.647203026738807807 -497.05861320342859244 -696.35839502775650089 
3.4724787872714770742 -647.35477633899131433 -286.99029746051945722 -33.741684879380485995 
0.17254517683786235738 0.012316353011474379109 -0.97391959245717629745 -0.0026678054518149288757 


==> anc/3D/house.002.P <==
-173.94213661356900502 29.557873535234900686 -204.73995478881334975 -416.88467279852335423 
2.2263270596144622004 -228.97970428007161559 -103.12342285187958169 -21.663862213836058146 
0.11286462151733807346 -0.0048430122946734018366 -0.33621601211998075609 0.039092279302050884915 


==> anc/3D/house.003.P <==
-155.76701995294615699 42.051552254755520721 -245.74891803113249011 -588.31520830438273606 
2.1549332196759607427 -249.34320989407376601 -112.19749149471951455 -23.829760316925892027 
0.1699185093693457993 -0.015362046048418549413 -0.34680665056527781864 0.14769683780192091604 


==> anc/3D/house.004.P <==
-31.725641668640655269 14.523804353218476848 -75.760607291884184633 -201.82642824508943136 
0.77574025171078986318 -71.017210521460199857 -32.245610557259880125 -8.334204544041938334 
0.062871746538658360159 -0.008373781779492968716 -0.090758816882435575102 0.087012544350275111693 


==> anc/3D/house.005.P <==
-45.052833811570238254 37.811995428208618364 -187.34443805154967322 -525.78509187114605083 
2.4743472067794698432 -168.20074865914810403 -77.438692252834272267 -24.77656437148394275 
0.17808589029664004255 -0.029790410686014245217 -0.19498212301599307517 0.32216224820120575867 


==> anc/3D/house.006.P <==
-1.2522232099423291629 12.543220771974423755 -59.709876143392662584 -170.97424689559312583 
0.92706032363441082111 -52.807540044198148621 -24.563984357186125607 -8.7204460968910595398 
0.065559483922303304904 -0.013624930285286909054 -0.0510194193013147404 0.16086670949960063526 


==> anc/3D/house.007.P <==
32.216065754794115605 27.408317922356303598 -134.70312773167708542 -376.7604723165749192 
1.6577242335531465756 -122.51400939780418753 -55.971477298471867812 -14.838003112223219659 
0.16739783867894034164 -0.045720139415411940875 -0.084811074793344390366 0.56548905819957473451 


==> anc/3D/house.008.P <==
21.143247523215521255 8.1625459884854887349 -45.076825396315257422 -119.1867317505065671 
0.6365450663839418155 -43.233233399085889914 -19.7641923323161528 -5.42937367589429698 
0.061142503123216708494 -0.020656640056314887199 -0.020701037400516607984 0.25211788695398490434 


==> anc/3D/house.009.P <==
1004.996852414166824 211.19378458831863554 -1431.6841962102059824 -3432.4017979548871153 
19.366646391721360487 -1491.2469786083297549 -681.3917984466628468 -201.99234033816264855 
2.0786109863371131645 -0.85381571563766045507 -0.41852053446784465152 10.321731133622982668 


==> anc/3D/house.l3d <==
0.6475 -0.0498148 -4.2455 -2.17363 0.679516 -6.00542
-1.6875 1.79712 -6.24558 -1.71702 1.55086 -6.32139
-1.67274 1.493 -6.23051 -0.4067 1.15466 -5.39788
-1.34869 1.39588 -6.14673 -0.564864 1.15088 -5.4829
-0.374972 1.13983 -5.36989 -0.135181 1.08532 -5.26172
0.257917 1.09785 -5.51551 1.02767 0.724911 -4.3936
0.0734498 0.97471 -5.08717 0.573423 0.863154 -4.88909
0.569977 0.85323 -4.85135 1.06462 0.702189 -4.50002
-1.51537 1.00761 -5.86007 -1.15774 0.927097 -5.64299
-1.11872 1.02681 -5.66416 -1.46676 1.10067 -5.87744
1.11884 0.72471 -4.54919 0.672458 -0.0328881 -4.20295
0.691698 -0.0545713 -4.2818 -1.04829 0.373272 -5.04051
-0.0375506 0.499881 -4.86835 -0.334476 0.585906 -5.03612
-1.93342 0.380347 -5.96848 -1.95236 -0.0292126 -6.13656
-1.37669 0.089826 -5.66866 -1.38662 -0.402276 -5.87842
-1.28823 0.0647588 -5.62899 -1.29512 -0.198217 -5.74163
-0.808464 0.0409099 -5.27929 -0.818688 -0.328793 -5.42945
-0.615516 -0.435248 -5.28398 -0.81825 -0.38285 -5.4141
0.116594 -0.683294 -4.88498 0.122405 -0.283516 -4.72105
-0.204793 -0.20094 -4.93935 -0.21518 -0.694346 -5.13199
-0.236859 -0.703821 -5.14422 -0.224287 -0.163847 -4.9273
-2.30876 -0.644057 -5.34453 -2.09732 -0.496625 -5.72059
0.423215 -0.400558 -4.5764 0.415844 -0.857962 -4.75778
-0.526545 -0.488071 -5.2642 -0.329501 -0.536952 -5.12906
-0.59691 -0.829414 -4.92022 1.45396 -1.32263 -3.67146
1.49564 -1.31795 -3.68442 2.75865 -0.757472 -5.31129
-1.64606 -0.694352 -5.25459 -1.09899 -0.747684 -4.97387
1.05993 -0.516262 -4.22235 1.04628 -1.00246 -4.40773
1.19997 -1.05013 -4.33787 1.2107 -0.518989 -4.13381
-1.25235 -0.86236 -4.80842 -1.86863 -0.920435 -4.60632


==> anc/3D/house.p3d <==
-1.4889 1.09408 -5.89588
-1.13932 0.935522 -5.62824
1.09404 0.738447 -4.53106
-1.26433 0.278026 -5.4722
-1.55242 -0.132491 -5.84788
-1.51218 -0.18739 -5.84725
-1.85213 -0.532959 -5.65752
0.293132 -0.218916 -4.61308
0.895004 -1.2123 -4.02492
-0.0146579 -1.00935 -4.60085
0.713014 -1.31943 -3.80594
0.0912043 1.51508 -5.06884
0.0993179 1.42352 -5.02601
0.684799 -0.0545285 -4.19282
-1.78248 0.851829 -5.8902
-0.872425 0.115185 -5.24536
-1.15975 0.109602 -5.44714
1.36203 -1.38883 -3.64542
1.11979 -1.27727 -3.89339
-2.0112 0.419228 -5.94718
-1.44655 0.487362 -8.40095
0.907698 -1.47904 -3.29647
0.640547 -1.33443 -3.61227
0.465669 -1.32336 -3.65725
0.261172 -1.24743 -4.08401
-0.435926 -1.02678 -4.59736
-1.51714 -0.620722 -5.4707
-1.57106 -0.607631 -5.50251
-0.695753 -1.19816 -4.14679
-2.24934 -0.212354 -6.392
-1.10977 1.01642 -5.65255
-1.8212 0.4482 -5.81623
-1.33151 0.279304 -5.51438
-0.901036 0.250231 -5.21143
-0.894737 0.12486 -5.2635
-1.5168 -0.0890313 -5.80468
-1.21639 -0.106916 -5.64918
0.301939 -0.387427 -4.64264
0.995774 -0.373109 -4.17863
0.807874 -0.534481 -4.36206
-0.541635 -0.661158 -5.33643
0.622488 -1.2804 -3.86391
-1.41363 1.00318 -5.81977
-1.90735 0.464245 -5.86977
-2.01472 0.321393 -6.01722
-1.73079 0.267305 -5.89559
-1.83288 0.172635 -6.01072
-1.17618 0.0367353 -5.58061
0.139957 -0.175823 -4.67159
-1.22892 -0.0647634 -5.62415
0.856755 -0.548027 -4.35341
-1.99991 -0.210606 -6.21358
-2.14651 -0.206087 -6.31923
-0.378751 -0.42568 -5.12839
-1.44987 -0.328803 -5.85816
-0.934762 -0.484919 -5.53544
-1.43622 1.00903 -5.83723
-1.94716 0.474285 -5.89868
0.374654 -0.327275 -4.58155
0.29363 -0.673017 -4.77454
-2.05237 0.00894829 -6.16176
-0.963473 -0.764631 -5.13498
-1.70784 1.51558 -6.24952
-0.0934386 1.07183 -5.24338
-1.5184 1.02419 -5.86117
0.784481 0.669019 -4.64253
-0.973353 0.715619 -5.41389
-0.349621 0.538184 -5.02563
-0.256725 0.519855 -4.97284
-0.355471 0.506877 -5.00943
0.730735 0.400854 -4.4913
-0.107047 0.436644 -4.87683
-1.34843 0.450174 -5.44908
0.710369 0.369238 -4.48523
-1.13715 0.392774 -5.33028
-1.03787 0.3676 -5.26156
-0.855013 0.321093 -5.15242
-0.968972 0.307987 -5.23442
-1.29388 0.322006 -5.45661
-1.12805 0.284322 -5.36586
-0.860506 0.27123 -5.16336
-1.41394 0.301963 -5.6836
-1.88808 0.309102 -6.01353
-0.696153 0.213483 -5.07146
-1.01517 0.219614 -5.31114
-1.83786 0.218367 -5.97371
-0.678168 0.17845 -5.07538
-0.8028 0.167821 -5.17121
-0.982449 0.160539 -5.3045
-1.47143 0.15939 -5.6622
-0.901327 0.150824 -5.25425
-0.519041 0.129537 -4.98125
-0.846964 0.131405 -5.22141
-0.18162 0.0880369 -4.77
-0.534578 0.0902787 -5.01679
-1.84156 0.0904871 -6.0332
-0.134641 0.0538861 -4.7527
-2.07609 0.0485988 -6.173
-1.81693 0.0416879 -6.05396
-1.84609 -0.0356963 -6.09061
0.66142 -0.0429768 -4.20664
-1.75641 -0.0581408 -6.00774
-0.709101 -0.120018 -5.28929
-0.162482 -0.132878 -4.84564
-0.609391 -0.143894 -5.2233
0.656255 -0.177672 -4.32422
-1.933 -0.26261 -6.17539
-0.768112 -0.235698 -5.39252
0.720593 -0.197692 -4.297
-0.122839 -0.228963 -4.92277
-1.49671 -0.297433 -5.87896
-0.611689 -0.274578 -5.28078
-0.76922 -0.317066 -5.43249
-1.0824 -0.328557 -5.59509
-0.709163 -0.333492 -5.38923
-0.340005 -0.366088 -5.06022
-1.08421 -0.448952 -5.64459
-1.19114 -0.459246 -5.74228
-0.906182 -0.503089 -5.52609
1.04802 -0.385442 -4.15975
0.590791 -0.450094 -4.54747
-0.124049 -0.509589 -5.04897
-0.823579 -0.562243 -5.49821
-0.371764 -0.544197 -5.16692
0.970681 -0.511482 -4.25465
0.102289 -0.619118 -4.86151
-0.466207 -0.670903 -5.27266
-1.81997 -0.686387 -5.27052
1.20136 -0.58213 -4.1682
-0.202022 -0.705151 -5.11551
0.587868 -0.689978 -4.6481
-0.00789702 -0.756967 -5.0348
0.051238 -0.767511 -4.95132
-1.0254 -0.788379 -4.9759
0.422086 -0.87135 -4.74021
0.578741 -0.914346 -4.6959
1.04294 -1.01156 -4.38153
1.19393 -1.0494 -4.34728
0.00364241 1.04533 -5.18138
-0.0279571 1.04139 -5.21043
-1.20092 1.11453 -6.23682
-1.20996 0.954149 -5.64668
-1.24627 0.967288 -5.70915
-1.36532 0.993286 -5.78663
-1.7869 0.892131 -5.91728
-1.83127 0.866705 -5.91983
-0.275073 0.51872 -4.98607
-0.214219 0.498915 -4.94956
-0.0954383 0.468374 -4.88391
-0.0773017 0.453817 -4.84867
-2.17436 0.690307 -5.88287
-1.99237 0.565955 -5.88726
-1.61779 0.476778 -5.63681
-1.72513 0.459437 -5.72906
-1.84466 0.483541 -5.80808
-1.78834 0.406909 -5.79314
-1.08737 0.279444 -5.3274
-0.473517 0.0991728 -4.96623
-1.79094 0.284059 -5.93656
-2.04219 0.278749 -6.03848
-1.73731 0.193774 -5.91653
0.739121 -0.171711 -4.26235
-0.776692 0.0229338 -5.26751
-0.699056 0.00615065 -5.24376
-1.7942 0.163244 -5.98913
-0.596947 -0.0205201 -5.18325
-1.73791 0.149606 -5.9367
-2.05884 0.18762 -6.10274
-1.22281 0.0505528 -5.58694
-0.77691 -0.0584544 -5.3022
-0.686574 -0.0863166 -5.26138
-0.703099 -0.0792604 -5.27889
-1.7433 0.020134 -5.99412
-2.19803 0.0736056 -6.2547
-1.54311 -0.0319296 -5.79344
0.00810661 -0.262365 -4.87547
-1.49097 -0.058717 -5.76931
-1.29991 -0.0881831 -5.70624
-1.9049 -0.0230636 -6.14596
-0.777719 -0.188795 -5.35987
-0.399282 -0.244788 -5.05538
-1.10133 -0.145989 -5.52466
-0.690437 -0.215169 -5.31578
-1.65623 -0.0983917 -5.90973
-1.33941 -0.196744 -5.78919
-1.29869 -0.209329 -5.76723
-1.22848 -0.231173 -5.7145
-1.18684 -0.239781 -5.69484
-1.51141 -0.217636 -5.8532
-0.603187 -0.362029 -5.3309
-1.52362 -0.242512 -5.8536
-1.55953 -0.234137 -5.88831
-1.05999 -0.314582 -5.55547
0.765162 -0.601488 -4.41819
0.601586 -0.593092 -4.61571
-0.0641737 -0.525753 -4.97575
-1.29786 -0.422557 -5.81658
-0.60721 -0.648838 -5.37521
-0.750382 -0.816376 -5.00458
-2.31465 -0.64623 -5.32283
-2.1944 -0.831642 -4.75203
0.606958 -1.34131 -3.62678
0.688131 -1.3611 -3.56898
-0.0700479 1.04944 -5.22596
-0.220694 0.94018 -5.24435
-0.162803 0.928199 -5.20306
-1.782 0.848906 -5.86341
-1.03277 0.733851 -5.45519
-0.396476 0.51047 -5.02417
-0.306296 0.490107 -4.94411
-1.92934 0.540768 -5.84992
0.677332 0.389148 -4.49342
-1.88977 0.495867 -5.84168
-1.81763 0.412949 -5.84383
-1.94459 0.346294 -5.94401
-0.659529 0.271776 -5.0219
-0.453194 0.216776 -4.91302
-0.843304 0.22714 -5.18096
-0.559412 0.205198 -4.985
-0.565647 0.169368 -4.99986
-0.621489 0.161143 -5.04092
-0.489555 0.143607 -4.96661
-1.89028 0.186204 -6.0767
-0.713782 0.147881 -5.1195
-1.06481 0.135266 -5.37291
-0.206963 0.113835 -4.77542
-0.492891 0.0431026 -4.99789
-1.89656 0.055743 -6.13875
-0.428094 -0.00627116 -4.97463
-0.506942 -0.0404667 -5.03932
-1.82337 -0.0451989 -6.08695
-1.5155 -0.0499157 -5.8039
0.0759409 -0.0746702 -4.66433
-0.301373 -0.0817895 -4.9089
1.68611 -0.085481 -4.68558
1.71392 -0.0907234 -4.67348
-0.76285 -0.110473 -5.35792
0.433497 -0.102911 -4.43634
-0.684999 -0.123966 -5.28228
0.470934 -0.109233 -4.41295
0.175052 -0.109502 -4.6078
-2.0634 -0.147086 -6.23291
-0.553855 -0.182669 -5.13722
-1.04693 -0.209063 -5.51184
-0.709584 -0.206343 -5.32522
0.472308 -0.180244 -4.44379
-1.82813 -0.257041 -6.09741
-0.686227 -0.253861 -5.34274
-0.517626 -0.25578 -5.13349
0.702627 -0.222608 -4.31827
0.498212 -0.225357 -4.43716
-0.041273 -0.251659 -4.887
-0.492299 -0.269038 -5.13135
-1.04098 -0.314589 -5.49288
0.616412 -0.262844 -4.38821
-0.502671 -0.325419 -5.16374
0.532533 -0.284755 -4.44455
0.826278 -0.308904 -4.2757
-0.420078 -0.386457 -5.11876
0.575084 -0.343087 -4.44033
-0.456475 -0.399414 -5.16507
-2.72274 -0.462531 -5.83964
-0.0433415 -0.409674 -4.95197
-0.499435 -0.448876 -5.22302
0.512111 -0.430641 -4.5827
-0.336357 -0.491596 -5.11396
-0.781909 -0.572354 -5.46823
1.12074 -0.447652 -4.13227
1.09425 -0.471293 -4.16962
0.582662 -0.544483 -4.57299
0.470182 -0.560764 -4.65837
0.5096 -0.568844 -4.63892
0.53029 -0.571079 -4.62854
-1.66222 -0.677357 -5.35116
1.06129 -0.545695 -4.21105
0.935904 -0.59571 -4.30769
0.472819 -0.65771 -4.70493
0.509356 -0.669476 -4.67955
0.807204 -0.64916 -4.39968
0.263117 -0.736599 -4.79924
0.794959 -0.843612 -4.48116
0.74305 -0.880972 -4.53255
0.661187 -0.922627 -4.59399
0.854048 -0.906692 -4.4735
-0.448413 -0.971484 -4.66001
0.843535 -0.951615 -4.47972
-1.72344 -1.0622 -4.17882
0.783439 -1.28653 -4.18809
1.48565 -1.31869 -3.69337
-0.238594 -1.31915 -3.71389
-1.69461 1.94127 -6.17648
-1.73882 1.57108 -6.35837
-1.86623 1.40272 -6.27014
-0.120754 1.0817 -5.26546
0.187054 1.09301 -5.3888
-1.42487 1.06355 -5.81146
-1.33294 1.04503 -5.7576
-1.33353 0.982095 -5.71715
-1.27135 1.05276 -6.18895
0.765699 0.679306 -4.68465
-2.02932 0.582479 -5.91012
-0.241155 0.470839 -4.93532
-1.62621 0.362431 -5.70411
-0.535161 0.238795 -4.95884
-0.901849 0.216543 -5.25142
-1.19931 0.192529 -5.43798
-0.348373 0.164322 -4.83784
-1.89446 0.209454 -6.07461
-1.81477 0.16989 -6.0032
-0.0590296 0.115569 -4.68237
-1.35924 0.108886 -5.66224
-1.30213 0.0708663 -5.60377
-1.2343 0.0687969 -5.62186
-0.329904 0.0500412 -4.88728
-0.823365 0.0539447 -5.26158
-0.192841 0.0413577 -4.82408
0.138497 0.0301242 -4.57745
0.368606 0.018301 -4.43178
-1.93986 -0.0556024 -6.22009
0.15196 -0.0772676 -4.61324
0.048522 -0.0845337 -4.66757
0.359847 -0.0934253 -4.46453
1.25365 -0.117284 -4.53344
1.29455 -0.124432 -4.52964
-2.0811 -0.213182 -6.30606
-0.523926 -0.174335 -5.10776
0.545091 -0.159403 -4.38482
-1.36273 -0.222965 -5.81806
0.367906 -0.17959 -4.49979
-0.383553 -0.215448 -5.03578
-0.613718 -0.228049 -5.23255
0.560362 -0.206416 -4.39566
-0.950808 -0.251024 -5.46695
0.665094 -0.212157 -4.32467
-0.484983 -0.243661 -5.13009
-0.61055 -0.251542 -5.25324
-1.4627 -0.286136 -5.82212
-1.01698 -0.284217 -5.52856
0.643171 -0.227576 -4.34268
0.560085 -0.238736 -4.40478
0.692139 -0.2485 -4.32216
0.633858 -0.245262 -4.34491
0.751562 -0.283754 -4.29868
-0.132137 -0.344427 -4.93918
0.0635505 -0.333806 -4.7649
0.497766 -0.323036 -4.47407
-0.0192147 -0.37215 -4.86816
0.672534 -0.337095 -4.3661
0.69114 -0.354332 -4.36398
0.865793 -0.35593 -4.25701
-0.352693 -0.434241 -5.12174
-2.10602 -0.478588 -5.65437
0.473451 -0.423488 -4.62003
0.53011 -0.433773 -4.56966
-1.08309 -0.541118 -5.67844
0.299879 -0.468356 -4.66944
-0.482865 -0.547972 -5.25318
0.0590956 -0.511662 -4.84765
1.29784 -0.441123 -4.04224
0.845562 -0.470089 -4.30162
1.16664 -0.464452 -4.11048
0.508372 -0.52629 -4.61285
0.548977 -0.534553 -4.60247
0.310151 -0.542023 -4.68749
-1.55607 -0.644092 -5.42739
-1.35665 -0.639883 -5.29105
2.67709 -0.693154 -5.48598
1.29632 -0.518868 -4.06158
0.264866 -0.647915 -4.75916
2.98861 -0.764589 -5.39978
2.77616 -0.747254 -5.3618
0.131121 -0.703582 -4.86995
0.864217 -0.658043 -4.36409
-1.04344 -0.781559 -5.08943
0.970638 -0.662214 -4.29588
2.94821 -0.840267 -5.32485
0.111726 -0.768497 -4.89852
0.97772 -0.681867 -4.28558
0.865443 -0.695089 -4.36577
-1.93529 -0.799023 -4.96062
-0.67864 -0.833532 -4.99274
1.24842 -0.705212 -4.1346
-0.936304 -0.850723 -4.88685
-1.82526 -0.846647 -4.81743
1.28139 -0.778581 -4.1511
0.869148 -0.851413 -4.41671
0.649693 -0.896196 -4.58786
1.27439 -0.82733 -4.16302
-0.22888 -0.941547 -4.69871
0.6298 -0.931687 -4.60748
2.59905 -1.01053 -4.85641
-1.83521 -0.958673 -4.50427
-2.32555 -0.942409 -4.40895
1.27618 -0.906473 -4.20583
1.24848 -1.04055 -4.2512
-1.68825 -1.07439 -4.21345
-1.91194 -1.13173 -4.06895
0.471362 -1.18423 -4.1538
-0.352258 -1.17728 -4.06384
-1.66697 -1.17693 -3.91964
-1.52969 -1.18717 -3.87652
0.907712 -1.23651 -3.93333
1.09055 -1.2559 -3.9579
1.12676 -1.2634 -3.9171
0.432554 -1.30953 -3.64426
1.41958 -1.35765 -3.59914
-1.74681 1.88904 -6.0267
-1.67951 1.49542 -6.17723
-1.78956 1.42515 -6.18733
-1.82351 1.38767 -6.18115
-1.26527 1.03382 -5.7289
-1.21572 1.02175 -5.70409
-0.0335646 0.485748 -4.81967
-0.0514981 0.477153 -4.841
-0.267947 0.47623 -4.93958
-2.07622 0.622135 -5.93011
-2.34119 0.593059 -5.39001
-2.05654 0.585878 -5.91896
-1.36449 0.372214 -5.47542
-1.25809 0.345176 -5.43092
-1.90723 0.43652 -5.86869
-1.22999 0.31965 -5.4319
-0.669652 0.22524 -5.05457
-1.32767 0.324911 -5.4897
0.0214208 0.0939148 -4.64067
0.227311 0.045366 -4.52958
-1.04113 0.246269 -5.29866
-1.6558 0.346539 -5.72755
-0.642134 0.15992 -5.65169
0.745308 -0.0851398 -4.23943
-0.357156 0.0848803 -4.88041
-1.02271 0.185883 -5.33922
-1.63073 0.237005 -5.74269
-0.474286 0.0431499 -4.96997
-1.89111 0.234888 -6.04882
-1.6321 0.196238 -5.76466
-2.15484 0.25449 -6.13854
-1.62217 0.16727 -5.77772
-1.39024 0.117745 -5.63376
-2.02377 0.204051 -6.03275
-0.68227 0.0024801 -5.22635
-1.89647 0.105651 -6.09811
-1.6207 0.0495203 -5.83069
-1.74599 0.0660705 -5.95166
-0.601493 -0.103691 -5.21065
-0.487531 -0.127952 -5.06779
-0.514122 -0.122938 -5.078
0.3062 -0.23947 -4.58934
-1.58242 -0.0165492 -5.83381
-1.19101 -0.0761754 -5.5976
-0.164698 -0.220861 -4.94476
-0.426652 -0.191678 -5.05548
-1.33047 -0.0824171 -5.75896
0.296167 -0.301901 -4.59784
-0.516105 -0.196508 -5.11017
0.984934 -0.423499 -4.20995
-1.60888 -0.0875583 -5.86319
-0.555775 -0.251846 -5.15206
-0.165027 -0.335628 -4.99071
-0.481854 -0.32989 -5.15653
-0.167051 -0.37816 -5.00593
1.29378 -0.57613 -4.07675
-1.99134 -0.165408 -6.16899
-0.690646 -0.34121 -5.37517
-1.13729 -0.275267 -5.58214
-2.03654 -0.187437 -6.23222
-2.06473 -0.181939 -6.23488
-0.486591 -0.399698 -5.17243
-0.407458 -0.425201 -5.13306
-1.98251 -0.249846 -6.2124
-1.87332 -0.277423 -6.16527
-0.166777 -0.497571 -5.06508
-2.79063 -0.179701 -6.69678
-1.48808 -0.345006 -5.89275
0.000651974 -0.543371 -4.98733
-1.53005 -0.399527 -5.934
0.128408 -0.616679 -4.84605
0.548925 -0.676649 -4.65937
-0.560327 -0.535191 -5.29564
0.290367 -0.643867 -4.74779
-0.589002 -0.585487 -5.33475
-2.32384 -0.423845 -5.9931
-0.279161 -0.931826 -4.71095
-1.1629 -0.812587 -5.00566
-1.86856 -0.784519 -5.02474
-1.86441 -0.99152 -4.43073
-1.65594 -1.15311 -4.02434
-1.04817 -1.29536 -3.76944
0.0818358 1.06825 -5.19175
-1.17415 1.02145 -5.70599
-1.29361 1.05076 -5.79446
-1.38326 1.06779 -5.85433
-1.16882 1.06866 -6.11305
-1.2109 0.989437 -5.71635
-1.36771 1.03942 -5.8241
-1.38423 1.04607 -5.83382
-1.45556 1.034 -5.86553
-0.0493274 0.466859 -5.14743
0.711881 -0.0769301 -4.23703
-1.47537 0.478962 -5.51856
-0.776256 0.24979 -5.10533
-0.924313 0.297125 -5.20361
-1.80323 0.54285 -5.77194
1.23791 -0.428919 -4.00298
-0.680463 0.135273 -5.10015
0.112175 -0.205255 -4.70722
-0.0376326 -0.170874 -4.74015
-1.1615 0.17561 -5.42624
0.577039 -0.367793 -4.43814
-1.20476 0.171121 -5.4586
-0.948964 0.0394555 -5.33296
-1.82231 0.293855 -5.96134
0.42219 -0.404174 -4.55792
-1.04174 0.00535952 -5.41988
-1.27885 0.0788248 -5.62033
-0.249464 -0.24582 -4.99094
-1.79346 0.207433 -5.97278
-2.07615 0.289917 -6.07812
1.21319 -0.754215 -4.14248
0.980509 -0.681287 -4.30323
-0.071571 -0.359193 -4.89428
-1.82678 0.192537 -5.99997
-1.96745 0.285728 -7.93217
-0.0919694 -0.376275 -5.00971
1.27078 -0.830391 -4.17814
-1.58688 0.0396765 -5.79619
-0.701967 -0.250991 -5.35754
-2.23587 0.261013 -8.15549
-1.0824 -0.14732 -5.50509
-1.17581 -0.119697 -5.65128
-1.79591 0.0774018 -6.03239
-2.10252 0.204072 -7.64819
0.529353 -0.678701 -4.67227
-1.83457 0.0444426 -6.06518
-0.677424 -0.340259 -5.35479
-0.550335 -0.392837 -5.22478
-0.993449 -0.263038 -5.48196
0.967211 -0.941952 -4.41213
-0.943241 -0.345224 -5.4874
-1.03042 -0.319469 -5.55173
-0.291544 -0.60362 -5.13536
-1.45996 -0.225178 -5.79928
1.28416 -1.12143 -4.301
0.607204 -0.909528 -4.59398
-0.0962132 -0.724298 -5.05511
-1.02228 -0.42903 -5.578
-1.82418 -0.207005 -6.08464
-1.56148 -0.359191 -5.94473
-1.39308 -0.426785 -5.83883
-1.05493 -0.548029 -5.74974
-2.12049 -0.219742 -6.30901
1.06934 -1.25417 -3.93982
0.84483 -1.21472 -4.01468
-0.493271 -0.880403 -4.86675
-0.599726 -0.844768 -4.89177
-0.699044 -0.817151 -4.94594
-1.36817 -0.642548 -5.31987
-2.71944 -0.222508 -6.29001
-1.92063 -0.513771 -5.65656
-2.11667 -0.47512 -5.86597
-1.30935 -0.743376 -5.09459
-1.65879 -0.693811 -5.18239
-1.75035 -0.745808 -5.05162
0.295288 -1.39711 -3.39497
-1.89445 -0.791182 -4.93087
-1.85286 -0.864717 -4.67569
0.108042 1.58902 -5.29949
0.0846304 1.50567 -5.39049
-0.0305278 1.08408 -5.22924
-0.479125 1.47827 -6.62029
-0.169793 0.929213 -5.20593
-1.21355 1.02946 -5.71839
-1.26034 1.02653 -5.74
-1.35716 1.06246 -5.80836
-1.16938 0.949078 -5.66458
-1.21066 0.956529 -5.6843
0.766974 -0.218806 -4.26318
0.976661 -0.468739 -4.21972
1.03768 -0.650152 -4.31278
-1.90203 0.502688 -5.85488
-1.1164 0.0898183 -5.43261
1.48051 -1.32864 -3.70481
-1.02672 0.485678 -8.6377
0.632807 -0.952633 -4.61831
-1.38496 0.543077 -8.65592
0.905791 -1.26458 -3.86294
0.699666 -1.24699 -4.05826
0.491108 -1.18761 -4.14844
-1.41951 -0.0710077 -5.75383
0.533952 -1.37235 -3.59342
-1.45244 -0.29464 -5.85334
0.222291 -1.42549 -3.44142
-1.16672 -0.478343 -5.73857
-1.97703 -0.0578408 -6.09876
-0.8468 -0.796995 -5.06489
-2.15924 -0.0786145 -6.27202
-1.83224 -0.331454 -6.12819
-1.87125 -0.315637 -6.14457
-1.50072 -0.651735 -5.37738
-1.21098 -1.13535 -4.24198
-1.75409 1.91535 -6.08145
-0.0448276 0.413915 -4.83752
-1.31692 1.05468 -5.77461
-1.83288 1.38915 -6.46483
-1.83984 1.26383 -6.54124
-1.94195 1.18735 -6.39892
-1.87303 1.15404 -6.5487
-1.78054 1.1747 -6.73336
-1.95694 1.10876 -6.34374
-1.74714 1.16052 -6.83499
-1.69935 1.16129 -6.90978
-1.96657 1.07292 -6.38881
-0.807467 0.223671 -5.19275
-0.577749 0.0507105 -5.06361
-1.62668 1.06684 -7.17364
-1.74877 1.0392 -6.92958
-1.82197 1.02754 -6.78425
-2.00133 0.978182 -6.33708
-1.93704 0.9802 -6.46091
-2.00794 0.951551 -6.32733
-1.83706 0.960228 -6.72735
-1.98219 0.9372 -6.43248
-1.61931 0.972856 -7.20895
-1.78197 0.917079 -6.87078
1.34971 -1.65592 -2.99528
-1.72184 0.899297 -7.0716
-0.58441 0.752536 -9.16479
0.637056 -1.39024 -3.56794
-1.99998 0.725242 -6.48003
0.482782 -1.40303 -3.52009
-2.0631 0.642986 -6.38253
-2.03192 0.622561 -6.50092
-0.943116 0.553953 -8.67556
-0.365715 -0.997503 -3.6236
0.251788 -1.21678 -4.1343
0.192266 -1.25854 -3.92033
0.118726 -1.18279 -4.24509
-1.67183 0.538575 -7.33605
-2.15941 0.522553 -6.19912
-2.09794 0.520692 -6.36079
-2.11761 0.477105 -6.30147
-0.351157 -0.998134 -4.65665
-0.514414 -0.874756 -4.86667
-1.9415 0.41071 -6.79731
-2.0528 0.389302 -6.56835
-0.297488 -1.24135 -4.05292
-1.57436 0.434699 -8.35018
-1.82955 0.293648 -7.14007
-2.22528 0.333331 -6.18442
-1.117 -0.513164 -5.67134
-1.82788 0.436493 -8.14193
-2.021 0.2471 -6.67895
-1.05374 -0.729644 -5.17397
-2.14729 0.220881 -6.42846
-1.02549 -0.877404 -4.91293
-2.13301 0.163952 -6.47553
-2.1498 0.14109 -6.4391
-1.35132 -0.655996 -5.36393
-2.02666 -0.0863327 -6.15864
-2.06497 0.220175 -7.69643
-2.2175 0.0754273 -6.3491
-0.884729 -1.36994 -3.69256
-1.3045 -0.900386 -4.82491
-1.52009 -0.648461 -5.44275
-2.2376 0.282442 -7.91382
-1.26875 -1.21591 -4.03855
-1.67429 -0.795422 -5.11857
-2.35692 0.00998355 -7.06962
-1.58633 -1.16857 -4.0561
-2.49859 -0.117172 -6.76897
-2.51002 -0.144305 -6.7266
-1.59536 -1.37243 -3.78376


==> anc/camera_projection.m <==
function [ x ] = camera_projection(P, p)
%CAMERA_PROJECTION Summary of this function goes here
%   Detailed explanation goes here

A = cellfun( @(X) X(1:2,1:3), P, 'UniformOutput', 0);
b = cellfun( @(X) X(1:2,4), P, 'UniformOutput', 0);
c = cellfun( @(X) X(3,1:3)', P, 'UniformOutput', 0);
d = cellfun( @(X) X(3,4), P);

n = length(P);
x = zeros(2*n,1);
for k = 1 : n
   x(2*k-1 : 2*k) = (A{k}*p + b{k})/(c{k}'*p + d(k));
end

end



==> anc/cond_multiview.m <==
function [ c, Frame, pcs, bad, Z ] = cond_multiview(P, xhat, x, y)
%MULTIVIEW_COND Condition number of the triangulation problem.
%   Detailed explanation goes here

n = length(P);
if n < 2
    c = Inf;
    Frame = [];
    return;
end

% Compute shape operator
[W, Frame, fl] = so_multiview(P, y, xhat-x);

% Express with respect to an orthonormal frame.
[Q,R] = qr(Frame,0);
W = (R' \ (W / R));
[U,D] = eig(W);
pcs = diag(D);
Z = R \U;

% Compute condition number of the triangulation problem.
[U,S,V] = svd( (eye(3)-W) * R,'econ');
c = fl / S(end,end);
bad = Q * U(:,end);

end



==> anc/frame_multiview.m <==
function [Frame] = frame_multiview(P, p)
%FRAME_MULTIVIEW Summary of this function goes here
%   Detailed explanation goes here

A = cellfun( @(X) X(1:2,1:3), P, 'UniformOutput', 0);
b = cellfun( @(X) X(1:2,4), P, 'UniformOutput', 0);
c = cellfun( @(X) X(3,1:3)', P, 'UniformOutput', 0);
d = cellfun( @(X) X(3,4), P);

n = length(P);

% Compute derivative of mu^(-1).
Frame = zeros(2*n, 3);
for j = 1 : 3
    for l = 1 : n
        scal = (c{l}'*p + d(l));
        Frame(2*l-1 : 2*l, j) = ...
            A{l}(:,j) / scal - c{l}(j) * (A{l}*p + b{l}) / scal^2;
    end
end


end



==> anc/so_multiview.m <==
function [ W, Frame, fl ] = so_multiview(P, p, N)
fl = 1;

A = cellfun( @(X) X(1:2,1:3), P, 'UniformOutput', 0);
b = cellfun( @(X) X(1:2,4), P, 'UniformOutput', 0);
c = cellfun( @(X) X(3,1:3)', P, 'UniformOutput', 0);
d = cellfun( @(X) X(3,4), P);

n = length(P);

% Compute derivative of mu^(-1).
Frame = frame_multiview(P,p);

% Ensure that the normal vector is normal.
[Q,~] = qr(Frame, 0);
inn = norm(N);
N = N - Q * (Q'*N);
if (abs(inn - norm(N)) > 1e-8 * inn) && (inn > 1e-10)
    warning('Not sufficiently normal'); 
    fl = -1;
end

% Compute the frame and the Weingarten map expressed w.r.t. the frame.
W = zeros(3,3);
for i = 1 : 3
    for j = i : 3
        nV = zeros(2*n,1);
        for l = 1 : n
            scal = (c{l}'*p + d(l));
            nV(2*l-1 : 2*l) = ...
                (-c{l}(j) / scal^2) * A{l}(:,i) + ...
                (-c{l}(i) / scal^2) * A{l}(:,j) + ...
                (2 * c{l}(i) * c{l}(j) / scal^3) * (A{l}*p + b{l});
        end
        W(i,j) = N' * nV;
        W(j,i) = W(i,j);
    end
end

end

==> anc/test_multiview_increasing_cameras.m <==
% Random cameras.
%P = arrayfun(@(k) [orth(randn(3,4)) randn(3,1)], 1 : 35, 'UniformOutput', 0);

% Load actual cameras.
load house_Ps.mat
pt = [-1.85213 -0.532959 -5.65752]'; % point of the house
dir = pt - (-P{1}(:,1:3)\P{1}(:,4)); % direction from center of some camera to point.
dir = dir / norm(dir);

approxErr = 1e-2;
%dists = 1.25.^(-10:40);
 dists = linspace(0,2*pi,100); % for circles

maxDists = length(dists);
maxNumCameras = length(P);
condTriangulation = zeros(maxNumCameras,maxDists);
condComposed = zeros(maxNumCameras,maxDists);
condComposedEst = zeros(maxNumCameras,maxDists);
totalConditionTime = 0
for ii = 1 : maxDists

    % Line radiating outwards from all cameras
%    p = pt + dists(ii) * dir;

    % Circle!
     z = 1 * exp(1i * dists(ii));
     p = pt + [real(z), imag(z), 1]';
    
    dsf(:,ii) = camera_projection(P,p);
    
for r = 2 : maxNumCameras
    % Setup cameras and point
    C = P(1:r);

    % Project point and record CN of triangulation
    xcrit = camera_projection(C,p);
    [condTriangulation(r,ii),J] = cond_multiview(C,xcrit,xcrit,p);
    condTriangulation(r,ii);

    % Generate a normal vector at xcrit.
    n = orth(randn(2*r,1));
    n = orth(n - J*(J\n));
    x = xcrit + approxErr * n;
    p = triangulate(C,x,0);
    xcrit = camera_projection(C,p);

    tic
    [condComposed(r,ii), Frame, pcs, badP] = cond_multiview(C,x,xcrit,p);
    condComposed(r,ii);
    totalConditionTime = totalConditionTime + toc

    pert = 1e-5*norm(x-xcrit);
    kappaEst = 0;
    pertDir = badP/norm(badP);

    pertDir = pert*orth(Frame*(Frame\(pertDir(:))));
    xpert = x + pertDir;
    pApprox = triangulate(C,xpert,0);

    condComposedEst(r,ii) = norm(pApprox-p) / pert;
end
ii
end


figure; 
for k = 1 : 2 : length(P)
    plot(dsf(2*k-1,:), dsf(2*k,:), 'x-');
    hold all;
    pause;
end
xlabel('$x$', 'Interpreter', 'latex')
ylabel('$y$', 'Interpreter', 'latex')
axis equal

% loglog(condComposed,'x'); 
% hold all; 
% loglog(condComposedEst, 'o')

fg = figure;
%surfc((1:10), dists, log10(max(0,condComposed))', 'FaceColor','interp','EdgeColor','none')
imagesc(log10(condComposed(2:end,:)));
ylabel('Number of cameras', 'Interpreter', 'latex')
title('Base-10 logarithm of the condition number', 'Interpreter', 'latex')
colorbar
set(fg,'defaultAxesTickLabelInterpreter','latex');  

% For circles:
% xlabel('$\theta$', 'Interpreter', 'latex')
% xticks(linspace(0,100,9))
% xticklabels({'0', '$\frac{\pi}{4}$', '$\frac{\pi}{2}$', '$\frac{3\pi}{4}$', '$\pi$', '$\frac{5\pi}{4}$', '$\frac{3\pi}{2}$', '$\frac{7\pi}{4}$', '$2\pi$'})
% yticklabels(2:10)

% For lines:
xlabel('$s$', 'Interpreter', 'latex')
xticks(1 : 5 : length(dists))
xticklabels( [round(dists(1:5:11),1) round(dists(16:5:end),0) ] )
yticklabels(2:10)

==> anc/test_multiview_performance_increasing_cameras.m <==
% Random cameras.
P = arrayfun(@(k) [orth(randn(3,4)) randn(3,1)], 1 : 1000, 'UniformOutput', 0);

pt = [-1.85213 -0.532959 -5.65752]'; % point of the house
dir = pt - (-P{1}(:,1:3)\P{1}(:,4)); % direction from center of some camera to point.
dir = dir / norm(dir);

approxErr = 1e-2;
dists = 0; 

maxDists = length(dists);
maxNumCameras = length(P);
condTriangulation = zeros(maxNumCameras,maxDists);
condComposed = zeros(maxNumCameras,maxDists);
condComposedEst = zeros(maxNumCameras,maxDists);
totalConditionTime = zeros(maxNumCameras,1);
dsf = [];
for ii = 1 : maxDists

    % Line radiating outwards from all cameras
%    p = pt + dists(ii) * dir;

    % Circle!
     z = 1 * exp(1i * dists(ii));
     p = pt + [real(z), imag(z), 1]';
    
    dsf(:,ii) = camera_projection(P,p);
    
for r = 2 : maxNumCameras
    % Setup cameras and point
    C = P(1:r);

    % Project point and record CN of triangulation
    xcrit = camera_projection(C,p);
    [condTriangulation(r,ii),J] = cond_multiview(C,xcrit,xcrit,p);
    condTriangulation(r,ii);

    % Generate a normal vector at xcrit.
    n = orth(randn(2*r,1));
    n = orth(n - J*(J\n));
    x = xcrit + approxErr * n;
    p = triangulate(C,x,0);
    xcrit = camera_projection(C,p);

    tic
    [condComposed(r,ii), Frame, pcs, badP] = cond_multiview(C,x,xcrit,p);
    condComposed(r,ii);
    totalConditionTime(r) = toc;

    pert = 1e-5*norm(x-xcrit);
    kappaEst = 0;
    pertDir = badP/norm(badP);

    pertDir = pert*orth(Frame*(Frame\(pertDir(:))));
    xpert = x + pertDir;
    pApprox = triangulate(C,xpert,0);

    condComposedEst(r,ii) = norm(pApprox-p) / pert;
end
ii
end


figure; 
for k = 1 : 2 : length(P)
    plot(dsf(2*k-1,:), dsf(2*k,:), 'x-');
    hold all;
    pause;
end
xlabel('$x$', 'Interpreter', 'latex')
ylabel('$y$', 'Interpreter', 'latex')
axis equal

% loglog(condComposed,'x'); 
% hold all; 
% loglog(condComposedEst, 'o')

fg = figure;
%surfc((1:10), dists, log10(max(0,condComposed))', 'FaceColor','interp','EdgeColor','none')
imagesc(log10(condComposed(2:end,:)));
ylabel('Number of cameras', 'Interpreter', 'latex')
title('Base-10 logarithm of the condition number', 'Interpreter', 'latex')
colorbar
set(fg,'defaultAxesTickLabelInterpreter','latex');  

% For circles:
% xlabel('$\theta$', 'Interpreter', 'latex')
% xticks(linspace(0,100,9))
% xticklabels({'0', '$\frac{\pi}{4}$', '$\frac{\pi}{2}$', '$\frac{3\pi}{4}$', '$\pi$', '$\frac{5\pi}{4}$', '$\frac{3\pi}{2}$', '$\frac{7\pi}{4}$', '$2\pi$'})
% yticklabels(2:10)

% For lines:
xlabel('$s$', 'Interpreter', 'latex')
xticks(1 : 5 : length(dists))
xticklabels( [round(dists(1:5:11),1) round(dists(16:5:end),0) ] )
yticklabels(2:10)

==> anc/triangulate.m <==
function [ y ] = triangulate(P, x, varargin)
%TRIANGULATE Triangulate the point in 3-space from n consisten camera
%images

n = length(P);

% Exact triangulation assuming x is on the multiview manifold.
A = zeros(2*n, 4);
for k = 1 : n
   A(2*k-1,:) = x(2*k-1) * P{k}(3,:) - P{k}(1,:);
   A(2*k,:) = x(2*k) * P{k}(3,:) - P{k}(2,:);
end
[~,~,V] = svd(A, 0);
y = V(:,end);
y = y(1:3) / y(end);

if nargin > 2
    % Use numerical optimization to find the best estimate
    opts = optimoptions(...
        'lsqnonlin', ...
        'TolFun', 1e-28, ...
        'TolX', 1e-28, ...
        'MaxFunEvals', 5000, ...
        'MaxIter', 5000, ...
        'StepTolerance', 1e-14, ...
        'SpecifyObjectiveGradient', true, 'Display', 'none');
    if nargin == 4
        y = varargin{2};
    end
    [y,resNorm,~,fl,out] = lsqnonlin( @(p) func(P,p,x), y, [], [], opts );
    out;
%     resNorm, fl
end

end

function [err, J] = func(P, p, x)
    err = camera_projection(P, p) - x;
    J = frame_multiview(P,p);
end

